F3B: A Low-Overhead Blockchain Architecture with Per-Transaction Front-Running Protection

Front-running attacks, which benefit from advanced knowledge of pending transactions, have proliferated in the blockchain space since the emergence of decentralized finance. Front-running causes devastating losses to honest participants and continues to endanger the fairness of the ecosystem. We present Flash Freezing Flash Boys (F3B), a blockchain architecture that addresses front-running attacks by using threshold cryptography. In F3B, a user generates a symmetric key to encrypt their transaction, and once the underlying consensus layer has finalized the transaction, a decentralized secret-management committee reveals this key. F3B mitigates front-running attacks because, before the consensus group finalizes it, an adversary can no longer read the content of a transaction, thus preventing the adversary from benefiting from advanced knowledge of pending transactions. Unlike other mitigation systems, F3B properly ensures that all unfinalized transactions, even with significant delays, remain private by adopting per-transaction protection. Furthermore, F3B addresses front-running at the execution layer; thus, our solution is agnostic to the underlying consensus algorithm and compatible with existing smart contracts. We evaluated F3B on Ethereum with a modified execution layer and found only a negligible (0.026%) increase in transaction latency, specifically due to running threshold decryption with a 128-member secret-management committee after a transaction is finalized; this indicates that F3B is both practical and low-cost.

==> script/latencyComparison.py <==
#!/usr/bin/env python3
import matplotlib as mpl
import numpy as np
import matplotlib.pyplot as plt
from numpy import genfromtxt
from tool import *
import csv
import pandas as pd

# Ethereum confirmation time
conf = 12*64
# We consider 5 different secret committee sizes : 8 16 32 64 128
m = 5

data = read_datafile(".\\data\\F3B_records.csv")
df = pd.DataFrame(data)
dfList = []
# First we separate the rows of the data corresponding to a specific number of nodes
# We have a dataframe for each n
for i in range(m):
    thisDf = df.loc[df[0] == 2**(3+i)]
    thisDf = thisDf.mean(axis=0) / 1000
    dfList.append(thisDf)

# Get average over all the available data
meanDf = pd.DataFrame(dfList)
# Recieving shares time for batchsize 1
rST1 = meanDf[1]
# Decryption time for batchsize 1
dT1 = meanDf[2]
# Recieving shares time for batchsize 2
rST2 = meanDf[3]
# Decryption time for batchsize 2
dT2  = meanDf[4]
# Recieving shares time for batchsize 4
rST4 = meanDf[5]
# Decryption time for batchsize 4
dT4  = meanDf[6]

# Sometimes the latency of batchsize 1 is more than larger batchsiezes, this is very surprising 
# As a quick hack we get the minimum over batchsize 1,2,4 
receivingSharesTime = np.minimum(rST1 , rST2 , rST4)
decryptionTime = np.minimum(dT1 , dT2, dT4)

# overal latency
latency = receivingSharesTime + decryptionTime
latency = [0 , conf] + latency.values.tolist()

ethLatency = [conf] * (m+2)

ind = np.arange(len(latency))  # the x locations for the groups
width = 0.3      # the width of the bars

fig, ax = plt.subplots()
rects1 = ax.bar(ind + width, ethLatency, width, color=green[1], edgecolor=green[0])
rects2 = ax.bar(ind + width*2, latency, width, color=red[1], edgecolor=red[0])

# add some text for labels, title and axes ticks
ax.set_yscale('log')
ax.set_ylim(0.01,1000)
ax.set_ylabel('Latency(sec)', fontsize=fs_label*1.2)
ax.set_xlabel('Mitigation Method', fontsize=fs_label*1.2)
ax.set_xticks(ind + width)
ax.set_xticklabels(("Baseline   ","Strawman","F3B-8","F3B-16","F3B-32","F3B-64","F3B-128"),fontsize=12)

ax.yaxis.grid(linestyle='--')
ax.yaxis.set_major_formatter(plt.FuncFormatter(format_func))

for label in ( ax.get_yticklabels()):
    label.set_fontsize(fs_axis)

ax.legend((rects1[0], rects2[0]), ('Round 1(Commit)','Round 2(Reveal)'), loc=1,fontsize=1*fs_label)
plt.tight_layout()
destination = "../resources/"
save_pdf("latencyComparisonDela.pdf")


==> script/latencyTable.py <==
#!/usr/bin/env python3
from tool import *
import sys
import numpy as np
import pandas as pd

# We consider 5 different secret committee sizes : 8 16 32 64 128
m = 5

data = read_datafile(".\\data\\F3B_records.csv")
df = pd.DataFrame(data)
dfList = []

# First we separate the rows of the data corresponding to a specific number of nodes
# We have a dataframe for each n
for i in range(m):
    thisDf = df.loc[df[0] == 2**(3+i)]
	# Get average over all the data, ms to s
    thisDf = thisDf.mean(axis=0) / 1000
    dfList.append(thisDf)

meanDf = pd.DataFrame(dfList)


# Recieving shares time for batchsize 1
rST1 = meanDf[1]
# Decryption time for batchsize 1
dT1 = meanDf[2]
# Recieving shares time for batchsize 2
rST2 = meanDf[3]
# Decryption time for batchsize 2
dT2  = meanDf[4]
# Recieving shares time for batchsize 4
rST4 = meanDf[5]
# Decryption time for batchsize 4
dT4  = meanDf[6]
# Latency of writing a new transaction to etherume


receivingSharesTime = np.minimum(rST1 , rST2 , rST4)
decryptionTime = np.minimum(dT1 , dT2, dT4)

# overal latency
latency = receivingSharesTime + decryptionTime

confirmations = [64]
sizes = [8, 16, 32, 64, 128]
destination = "../resources/"
sys.stdout = open(destination + 'latencyTableDela.tex','wt')

print("\\begin{table}[t]")
print("\\centering ")
print("\\caption{Latency Overhead for Ethereum Blockchain}")
print("\\label{tab:latency} ")
print("\\begin{tabular}{cccccc}")
print("\\toprule")
print("& \\multicolumn{5}{c}{Latency Overhead for different size of SMC} \\\\ \\cmidrule{2-6}")
print("Confirmations & "+str(sizes[0])+" & "+str(sizes[1])+" & "+str(sizes[2])+" & "+str(sizes[3])+" & "+str(sizes[4])+"  \\\\ ")
print("                   \\midrule")
for confirmation in confirmations:
	time = confirmation * 12
	for i in range(len(sizes)):
		overhead = (latency[i]) / time
		print('{:.2f}'.format(overhead*100) + "\\%  ",end='')
		if i != len(sizes)-1:
			print("& ",end='')
	print("\\\\ ")
print("\\bottomrule")
print("\\end{tabular} ")
print("\\end{table}")

==> script/resharing-new.py <==
#!/usr/bin/env python3
import matplotlib as mpl
import numpy as np
import matplotlib.pyplot as plt
from numpy import genfromtxt
from tool import *
import csv
import pandas as pd
# We consider 5 different secret committee sizes : 8 16 32 64 128
m = 5

data = read_datafile(".\\data\\resharing_records.csv")
df = pd.DataFrame(data ,   columns=['nOld','nCommon' , 'nNew' ,
                      'setupTime','resharingTime'])
dfList = []
# First we separate the rows of the data corresponding to a specific number of nodes
# We have a dataframe for each n
for i in range(m):
    dfList.append(df.loc[(df['nOld'] == 2**(3+i))])

setupTimeList = []
noNewReshTime = []
oneNewReshTime = []
oneThirdNewReshTime = []

# Now we separate the columns, we get the minimum over all the possible data
for i in range(m):
    n = 2**(3+i)
    # Get the data frame for each n
    thisDf = dfList[i]
    # Get the mean over all the data available for setup time 
    setupTimeList.append(np.mean(thisDf['setupTime'])/1000) 
    # Get the mean over all the data available for resharing among the same set of nodes
    noNewReshTime.append(np.mean(thisDf.loc[thisDf['nNew'] == 0]['resharingTime'])/1000) 
    # Get the mean over all the data available for resharing with one new node
    oneNewReshTime.append(np.mean(thisDf.loc[thisDf['nCommon'] == n - 1]['resharingTime'])/1000) 
    # Get the mean over all the data available for resharing with n/3 nodes
    oneThirdNewReshTime.append(np.mean(thisDf.loc[(thisDf["nNew"] > 1) & (df["nCommon"] < n), 'resharingTime'])/1000)
   

ind = np.arange(m)  # the x locations for the groups
width = 0.3      # the width of the bars

fig, ax1 = plt.subplots()

rects1 = ax1.plot(ind + width, setupTimeList, color='#B22222', marker=".")
rects2 = ax1.plot(ind + width, noNewReshTime, color='#228B22', marker="o")
rects3 = ax1.plot(ind + width, oneNewReshTime, color='#CDAD00', marker="*")
rects4 = ax1.plot(ind + width, oneThirdNewReshTime, color='#8B3A62', marker="x")


ax1.set_yscale('log')
ax1.set_ylim(0.1,1000)
ax1.set_ylabel('Latency(sec)', fontsize=fs_label*1.2)

ax1.set_xlabel('Size of Secret-management Committee', fontsize=fs_label*1)
ax1.set_xticks(ind + width)
ax1.set_xticklabels(("8","16","32","64","128"),fontsize=1.2*fs_label)
ax1.yaxis.grid(linestyle='--')
ax1.yaxis.set_major_formatter(plt.FuncFormatter(format_func))

for label in ( ax1.get_yticklabels()):
    label.set_fontsize(1*fs_axis)

ax1.legend((rects1[0], rects2[0] , rects3[0] , rects4[0]), ('DKG Setup', 'Resharing, No new trustee' , 
'Resharing, Replacing one trustee', 'Resharing, Replacing one third of the trustees'), loc=2,fontsize=0.9*fs_label)
plt.tight_layout()
#plt.title('Performance for varying batching size with 32 nodes on Simnet',fontsize=0.6*fs_label)
save_pdf("resharing-latency-new.pdf")

==> script/segment-latency.py <==
#!/usr/bin/env python3
import matplotlib as mpl
import numpy as np
import matplotlib.pyplot as plt
from numpy import genfromtxt
from tool import *
import pandas as pd
# We consider 5 different secret committee sizes : 8 16 32 64 128
m = 5

data = read_datafile(".\\data\\F3B_records.csv")
df = pd.DataFrame(data)
dfList = []
# Get the mean over all the available data for each n
for i in range(m):
    thisDf = df.loc[df[0] == 2**(3+i)]
    # convert ms to s
    thisDf = thisDf.mean(axis=0) / 1000
    dfList.append(thisDf)

meanDf = pd.DataFrame(dfList)

# Recieving shares time for batchsize 1
rST1 = meanDf[1]
# Decryption time for batchsize 1
dT1 = meanDf[2]
# Recieving shares time for batchsize 2
rST2 = meanDf[3]
# Decryption time for batchsize 2
dT2  = meanDf[4]
# Recieving shares time for batchsize 4
rST4 = meanDf[5]
# Decryption time for batchsize 4
dT4  = meanDf[6]
# Latency of writing a new transaction to etherume
eth = [0.001] * m

# Sometimes the latency of batchsize 1 is more than larger batchsiezes, this is very surprising 
# As a quick hack we get the minimum over batchsize 1,2,4 
receivingSharesTime = np.minimum(rST1 , rST2 , rST4)
decryptionTime = np.minimum(dT1 , dT2, dT4)


ind = np.arange(m)  # the x locations for the groups
width = 0.3      # the width of the bars

fig, ax = plt.subplots()


rects1 = ax.bar(ind + 1*width, receivingSharesTime, width, color=red[1], edgecolor=red[0])
rects2 = ax.bar(ind + 2*width, decryptionTime, width, color=green[1], edgecolor=green[0])
rects3 = ax.bar(ind + 3*width, eth, width, color=yellow[1], edgecolor=yellow[0])

# add some text for labels, title and axes ticks
ax.set_yscale('log')
ax.set_ylim(0,1)
ax.set_ylabel('Latency(sec)', fontsize=fs_label*1.2)
ax.set_xlabel('Size of Secret-management Committee', fontsize=fs_label*1.2)
ax.set_xticks(ind + width)
ax.set_xticklabels(("8","16","32","64","128"),fontsize=15)
ax.yaxis.grid(linestyle='--')
ax.yaxis.set_major_formatter(plt.FuncFormatter(format_func))

for label in (ax.get_xticklabels() + ax.get_yticklabels()):
    label.set_fontsize(1.2*fs_axis)

ax.legend((rects1[0], rects2[0] , rects3[0]), ('Shares Preparation and Communication','Key Reconstruction' , "Decryption and Execution"), loc=1,fontsize=0.9*fs_label)
plt.tight_layout()
destination = "c:/Users/Asus/Desktop/F3B-project/front-running-doc/front-running-doc/resources/"
save_pdf("segment-latency.pdf")


==> script/throughput.py <==
#!/usr/bin/env python3
import matplotlib as mpl
import numpy as np
import matplotlib.pyplot as plt
from numpy import genfromtxt
from tool import *
import csv
import pandas as pd
# We consider 5 different secret committee sizes : 8 16 32 64 128
m = 5

data = read_datafile(".\\data\\F3B_records.csv")
df = pd.DataFrame(data)
# We only need the data for n = 128
df = df.loc[df[0] == 128]

latency = []
throughput = []
for i in range(int(len(df.columns)/2)):
    # Add the receive shares delay to decryption delay and get the mean iver all the data rows
    # that we have gathered for n = 128 
    t = np.mean(df[1+2*i] + df[2+2*i])/1000
    latency.append(t)
    # Batchsize is 2**i. throughput is batchsize/latency
    throughput.append((2**i)/t)


ind = np.arange(len(throughput))  # the x locations for the groups
width = 0.3      # the width of the bars

fig, ax1 = plt.subplots()
ax2 = ax1.twinx()

rects1 = ax1.bar(ind + width, throughput, width, color=green[1], edgecolor=green[0], linestyle="--")
rects2 = ax2.plot(ind + width, latency, color=red[0], marker="x")


# add some text for labels, title and axes ticks
ax2.set_yscale('linear')
ax2.set_ylim(0,18)
ax2.set_ylabel('Latency(sec)', fontsize=fs_label*1.2)

ax1.set_yscale('linear')
ax1.set_ylim(0,60)
ax1.set_ylabel('Throughput(tx/sec)', fontsize=fs_label*1.2)


ax1.set_xlabel('Performance for varying batching size with 128 trustees', fontsize=fs_label*0.8)
ax1.set_xticks(ind + width)
ax1.set_xticklabels(("1","2","4","8","16","32","64","128", "256" , "512" , "1024"),fontsize=0.9*fs_label)
ax1.yaxis.grid(linestyle='--')
ax1.yaxis.set_major_formatter(plt.FuncFormatter(format_func))
ax2.yaxis.set_major_formatter(plt.FuncFormatter(format_func))

for label in (ax1.get_yticklabels()):
    label.set_fontsize(1*fs_axis)
for label in (ax2.get_yticklabels()):
    label.set_fontsize(1*fs_axis)

ax1.legend((rects1[0], rects2[0]), ('Throughput', 'Latency'), loc=2,fontsize=1*fs_label)
plt.tight_layout()
save_pdf("throughput-minogrpc-new.pdf")




==> script/tool.py <==
import matplotlib.pyplot as plt
from numpy import genfromtxt
import os
import sys

destination = "../resources/"
show = True

os.environ["LC_ALL"] = "en_US.UTF-8"
os.environ["LANG"] = "en_US.UTF-8"

green = ["#557555", "#C5E1C5", "s", 10]
yellow = ["#8f8a5a", "#fffaca", "v", 11]
red = ["#8f5252", "#ffc2c2", "D", 9]
purple = ["#52528f", "#c2c2ff", "o", 10]

fs_label = 15
fs_axis = 15

ax = plt.subplot()
for label in (ax.get_xticklabels() + ax.get_yticklabels()):
    label.set_fontsize(fs_axis)

def plot(x, y, linestyle, label, color):
    plt.plot(x,y,linestyle,label= label, color=color[0], mfc=color[1],
             marker=color[2], markersize=color[3])

def save(name):
    plt.savefig(destination + name, format='eps', dpi=1000)
    if show:
        plt.show()

def save_pdf(name):
    plt.savefig(destination + name, format='pdf', bbox_inches='tight', dpi=1000)
    if show:
        plt.show()

def read_datafile(file_name):
    data = genfromtxt(file_name, delimiter=',',skip_header=1)
    return data

def format_func(value, tick_number):
    if value < 1:
        return "{0}".format(value)
    else:
        return "%d" % value

if len(sys.argv) > 1 and sys.argv[1] == "noshow":
    show = False

